Analytic Classes of Metastable de Sitter Vacua

In this paper, we give a systematic procedure for building locally stable dS vacua in $\mathcal{N}=1$ supergravity models motivated by string theory. We assume that one of the superfields has a Kahler potential of no-scale type and impose a hierarchy of supersymmetry breaking conditions. In the no-scale modulus direction the supersymmetry breaking is not small, in all other directions it is of order $\epsilon$. We establish the existence of an abundance of vacua for large regions in the parameter space spanned by $\epsilon$ and the cosmological constant. These regions exist regardless of the details of the other moduli, provided the superpotential can be tuned such that the off-diagonal blocks of the mass matrix are parametrically small. We test and support this general dS landscape construction by explicit analytic solutions for the STU model. The Minkowski limits of these dS vacua either break supersymmetry or have flat directions in agreement with a no-go theorem that we prove, stating that a supersymmetric Minkowski vacuum without flat directions cannot be continuously deformed into a non-supersymmetric vacuum. We also describe a method for finding a broad class of stable supersymmetric Minkowski vacua that can be F-term uplifted to dS vacua and which have an easily controllable SUSY breaking scale.

==> Solutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    386299,      10242]
NotebookOptionsPosition[    381742,      10095]
NotebookOutlinePosition[    382116,      10111]
CellTagsIndexPosition[    382073,      10108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook contains the explicit solutions given in section 3.1-3.3 of the \
accompanying paper 
\"Analytic Classes of Metastable de Sitter Vacua\" 
by Renata Kallosh, Andrei Linde, Bert Vercnocke and Timm Wrase\
\>", "Title",
 CellChangeTimes->{{3.6116740237447767`*^9, 3.6116741014772224`*^9}, {
  3.6120617902090826`*^9, 3.6120617914414845`*^9}, {3.612096034092305*^9, 
  3.612096036011109*^9}, {3.6120960924832077`*^9, 3.612096100954023*^9}, {
  3.6121054754748487`*^9, 3.6121054938769007`*^9}}],

Cell[CellGroupData[{

Cell["Section 3.1", "Section",
 CellChangeTimes->{{3.608689571703851*^9, 3.6086896081269345`*^9}, {
  3.6118621514190216`*^9, 3.6118621565933175`*^9}}],

Cell[TextData[{
 "\nThe ansatz (3.6), (3.7) leads to the following relations ",
 "(cf. (3.8) and (3.9)) ",
 "between derivatives of W at the minimum S=T=U=1, where the coordinates are \
ordered S, T, U, so that for example ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SuperscriptBox["W", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"S", ",", "T", ",", "U"}], "]"}], "=", " ", 
   RowBox[{
    SubscriptBox["\[PartialD]", "S"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "U"], " ", 
     RowBox[{"W", "[", 
      RowBox[{"S", ",", "T", ",", "U"}], "]"}]}]}]}]],
  CellChangeTimes->{{3.610477890065531*^9, 3.6104780792317977`*^9}, {
   3.610478139471883*^9, 3.61047825820105*^9}, {3.6104783185211353`*^9, 
   3.610478365391201*^9}, {3.6104787099366875`*^9, 3.6104787207177024`*^9}, {
   3.610479873250326*^9, 3.6104798801603355`*^9}, {3.6104800071595144`*^9, 
   3.6104800087595167`*^9}, {3.6104808664747257`*^9, 
   3.6104808677857275`*^9}, {3.6104818640731354`*^9, 
   3.6104818671641397`*^9}, {3.6104840308326335`*^9, 3.610484031582635*^9}, {
   3.6118620989660215`*^9, 3.6118620990750275`*^9}}],
 "  :\n"
}], "Text",
 CellChangeTimes->{{3.608689545263339*^9, 3.608689567224595*^9}, {
  3.6086896155733604`*^9, 3.6086897953326426`*^9}, {3.6118621768954787`*^9, 
  3.611862275328109*^9}, {3.6118623122792225`*^9, 3.611862318588583*^9}, {
  3.611866793116475*^9, 3.611866793490876*^9}, {3.612096527944172*^9, 
  3.6120965755866556`*^9}, {3.612098258234046*^9, 3.6120982612362175`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Conditions", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Epsilon]", "2"], "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Epsilon]", "2"], "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"]}], "-", 
       "\[Lambda]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
             RowBox[{"\[Epsilon]", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Epsilon]", "2"], "-", 
           RowBox[{"2", " ", "\[Lambda]"}]}]]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          SuperscriptBox["\[Epsilon]", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Lambda]"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["W", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6118622789783173`*^9, 3.611862303588725*^9}, {
   3.611862354529639*^9, 3.6118624316830516`*^9}, {3.611862464296917*^9, 
   3.611862520605138*^9}, {3.6118626964391947`*^9, 3.611862708989913*^9}, {
   3.6118627678522797`*^9, 3.611863066345352*^9}, {3.611866802195691*^9, 
   3.6118668427805634`*^9}, 3.6118670073608522`*^9, {3.611871007562229*^9, 
   3.611871011134636*^9}, {3.6118796968759823`*^9, 3.6118796992651196`*^9}, {
   3.611879797974765*^9, 3.6118797998238707`*^9}, {3.612096141919695*^9, 
   3.6120961549613175`*^9}, {3.612096587271076*^9, 3.6120965969586935`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Section 3.2", "Section",
 CellChangeTimes->{{3.608689571703851*^9, 3.6086896081269345`*^9}, {
  3.6118621514190216`*^9, 3.6118621565933175`*^9}, {3.6118668770538235`*^9, 
  3.6118668772098236`*^9}}],

Cell[TextData[{
 "\nImposing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "a"], " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "b"], " ", "V"}]}], "=", "0"}], 
   TraditionalForm]]],
 " leads to the following five constraints between the third derivatives of W \
at the minimum (cf. equation (3.10)):\n"
}], "Text",
 CellChangeTimes->{{3.608689545263339*^9, 3.608689567224595*^9}, {
  3.6086896155733604`*^9, 3.6086897953326426`*^9}, {3.6118621768954787`*^9, 
  3.611862275328109*^9}, {3.6118623122792225`*^9, 3.611862318588583*^9}, {
  3.611866793116475*^9, 3.611866793490876*^9}, {3.6118668873810415`*^9, 
  3.6118669370203285`*^9}, {3.6120966644756117`*^9, 3.612096675286431*^9}, {
  3.6120982662735057`*^9, 3.6120982669345436`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConditionsThirdDerivatives1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "-", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             SuperscriptBox["\[Epsilon]", "3"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "+", 
         SuperscriptBox["\[Epsilon]", "4"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "\[Lambda]"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", "\[Lambda]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "3", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]], "2", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "14"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "+", 
         SuperscriptBox["\[Epsilon]", "6"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          "\[Lambda]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "\[Lambda]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["W", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[Epsilon]"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "3"]}], "-", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["W", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "2"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["W", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "3"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
       "\[Lambda]", "+", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], "+", 
       FractionBox[
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "\[Epsilon]"}], ")"}], " ", 
            "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["W", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "3"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ")"}]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Epsilon]", "2"], "-", 
         RowBox[{"2", " ", "\[Lambda]"}]}]]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6118622789783173`*^9, 3.611862303588725*^9}, {
   3.611862354529639*^9, 3.6118624316830516`*^9}, {3.611862464296917*^9, 
   3.611862520605138*^9}, {3.6118626964391947`*^9, 3.611862708989913*^9}, {
   3.6118627678522797`*^9, 3.611863066345352*^9}, {3.611866802195691*^9, 
   3.6118668427805634`*^9}, {3.6118669926032267`*^9, 3.611867145857896*^9}, {
   3.611867198507988*^9, 3.6118672083828053`*^9}, {3.611867244200468*^9, 
   3.6118674526012344`*^9}, {3.611867491616903*^9, 3.6118676941520586`*^9}, {
   3.611867731861725*^9, 3.6118677557141666`*^9}, {3.6118691011746445`*^9, 
   3.611869117242673*^9}, {3.6118691608915496`*^9, 3.6118692341960783`*^9}, {
   3.611870332380044*^9, 3.611870359024891*^9}, {3.611870412548585*^9, 
   3.6118704274466114`*^9}, {3.6118708295815167`*^9, 3.611870829831117*^9}, 
   3.6118710162202444`*^9, {3.611871428138968*^9, 3.611871435720581*^9}, {
   3.6118814383945913`*^9, 3.611881516198042*^9}, {3.6118818722504067`*^9, 
   3.611881884651116*^9}, {3.611881983293758*^9, 3.6118819896691227`*^9}, 
   3.612036862618455*^9, 3.6120371772844534`*^9, {3.6120962316354523`*^9, 
   3.612096239388666*^9}}],

Cell["\<\

We can now solve the above constraints in term of the parameters that appear \
in the particular choice of W given in (3.11) :
\
\>", "Text",
 CellChangeTimes->{{3.6118707377945566`*^9, 3.6118707983850627`*^9}, {
   3.6120967250505185`*^9, 3.6120967251441183`*^9}, 3.6120967586997776`*^9, 
   3.612097065166316*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"slow", ",", " ", 
    RowBox[{"answer", " ", "given", " ", "right", " ", "below"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"S_", ",", "T_", ",", "U_"}], "]"}], "=", 
     RowBox[{
      SubscriptBox["a", "0"], "-", 
      RowBox[{"3", 
       SubscriptBox["a", "1"], "U"}], " ", "+", 
      RowBox[{"3", 
       SubscriptBox["a", "2"], 
       SuperscriptBox["U", "2"]}], "-", 
      RowBox[{
       SubscriptBox["a", "3"], 
       SuperscriptBox["U", "3"]}], "-", 
      RowBox[{"S", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["b", "1"], "U"}], " ", "+", 
         RowBox[{"3", 
          SubscriptBox["b", "2"], 
          SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["c", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["c", "1"], "U"}], " ", "+", 
         RowBox[{"3", 
          SubscriptBox["c", "2"], 
          SuperscriptBox["U", "2"]}], "-", 
         RowBox[{"S", " ", 
          SubscriptBox["d", "0"]}]}], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", "T", " "}]]}], "+", 
      RowBox[{
       SubscriptBox["e", "0"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "b"}], " ", "T", " "}]]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"solution1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"Conditions", ",", "ConditionsThirdDerivatives1"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", "0"], ",", 
          SubscriptBox["a", "1"], ",", 
          SubscriptBox["a", "2"], ",", 
          SubscriptBox["a", "3"], ",", 
          SubscriptBox["b", "0"], ",", 
          SubscriptBox["b", "1"], ",", 
          SubscriptBox["b", "2"], ",", 
          SubscriptBox["c", "0"], ",", 
          SubscriptBox["c", "1"], ",", 
          SubscriptBox["c", "2"], ",", 
          SubscriptBox["d", "0"], ",", 
          SubscriptBox["e", "0"]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6118708008966675`*^9, 3.6118710754223485`*^9}, {
   3.611871404302126*^9, 3.611871407468932*^9}, {3.6118714633014297`*^9, 
   3.61187146902664*^9}, {3.611872592968965*^9, 3.6118725935259967`*^9}, {
   3.611874563004342*^9, 3.6118745639623966`*^9}, {3.6120092153000417`*^9, 
   3.612009230447668*^9}, 3.6120368660636525`*^9, 3.612037180773653*^9, 
   3.6120392032803335`*^9, 3.612039518935388*^9, {3.6120605788060784`*^9, 
   3.6120606007733345`*^9}, {3.6120962540370913`*^9, 3.6120962546922927`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "0"], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "4"], " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "3"], " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"9", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   RowBox[{"18", " ", "\[Epsilon]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                   SuperscriptBox["\[Epsilon]", "4"]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"31", " ", "\[Lambda]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"38", " ", "\[Epsilon]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
              "\[Lambda]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "35"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                 "\[Epsilon]"}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"8", " ", "\[Lambda]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"6", " ", "\[Lambda]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "96"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "5"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "3"], " ", "\[Lambda]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["\[Epsilon]", "5"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Epsilon]", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
              "\[Lambda]"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Epsilon]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"26", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"44", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"69", " ", 
              SuperscriptBox["\[Epsilon]", "7"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Epsilon]", "8"]}], "+", 
             RowBox[{"2", " ", "\[Lambda]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
             RowBox[{"6", " ", "\[Epsilon]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Epsilon]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"24", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Epsilon]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"31", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"39", "-", 
                RowBox[{"74", " ", "\[Lambda]"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "21"}], "+", 
                RowBox[{"4", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "96"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "66"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"16", " ", "\[Epsilon]", " ", 
              SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"60", " ", 
              SuperscriptBox["\[Epsilon]", "8"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Epsilon]", "9"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"46", "+", 
                RowBox[{"34", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "37"}], "+", 
                RowBox[{"102", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[Epsilon]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "41"}], "+", "\[Lambda]"}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Epsilon]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"35", "-", 
                RowBox[{"6", " ", "\[Lambda]"}], "+", 
                RowBox[{"34", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"51", "+", 
                RowBox[{"4", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", 
                   RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"37", "+", 
                RowBox[{"4", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "47"}], "+", 
                   RowBox[{"45", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "246"}], "+", 
                RowBox[{"2", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"271", "+", 
                   RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "\[Lambda]"}], ")"}], " ", 
                    "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", "a", " ", "b", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["a", "1"], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"9", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", "\[Lambda]"}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
              "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", "\[Epsilon]"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Lambda]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"65", "+", 
             RowBox[{"24", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"11", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "8"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"3", " ", "b"}], "+", 
             RowBox[{"11", " ", "\[Lambda]"}], "+", 
             RowBox[{"13", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Epsilon]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "-", 
             RowBox[{"25", " ", "b"}], "+", 
             RowBox[{"134", " ", "\[Lambda]"}], "+", 
             RowBox[{"61", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"49", "-", 
             RowBox[{"15", " ", "b"}], "+", 
             RowBox[{"72", " ", "\[Lambda]"}], "+", 
             RowBox[{"66", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"35", "-", 
             RowBox[{"15", " ", "b"}], "+", 
             RowBox[{"8", " ", "\[Lambda]"}], "-", 
             RowBox[{"8", " ", "b", " ", "\[Lambda]"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "60"}], "-", 
             RowBox[{"11", " ", "b"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"25", "-", 
                RowBox[{"14", " ", "b"}]}], ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"31", "+", 
                RowBox[{"35", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "59"}], "-", 
             RowBox[{"66", " ", "\[Lambda]"}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"(", 
               RowBox[{"b", "-", 
                RowBox[{"7", " ", "b", " ", "\[Lambda]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"5", " ", "b"}]}], ")"}], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "a", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "32"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"30", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"107", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"45", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "52"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "41"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"41", "+", 
                   RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "\[Epsilon]"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              SuperscriptBox["\[Epsilon]", "6"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "7"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["\[Epsilon]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], "+", 
             RowBox[{"2", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "\[Lambda]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"54", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "-", 
                RowBox[{"2", " ", "\[Lambda]"}], "+", 
                RowBox[{"28", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "19"}], "+", 
                RowBox[{"20", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["a", "2"], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "b"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"9", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"3", " ", "\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Epsilon]"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"a", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"92", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"91", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"31", "+", 
                   RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "\[Epsilon]"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"25", "+", 
                   RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"61", "+", 
             RowBox[{"24", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"11", " ", "b"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "8"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Epsilon]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "-", 
             RowBox[{"27", " ", "b"}], "+", 
             RowBox[{"62", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "b", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"7", " ", "b"}]}], ")"}], " ", "\[Lambda]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"61", "+", 
             RowBox[{"72", " ", "\[Lambda]"}], "+", 
             RowBox[{"3", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"22", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "63"}], "+", 
             RowBox[{"4", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"73", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "b", " ", 
              RowBox[{"(", 
               RowBox[{"7", "-", 
                RowBox[{"40", " ", "\[Lambda]"}], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"23", "+", 
             RowBox[{"10", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "-", 
                RowBox[{"8", " ", "\[Lambda]"}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"28", " ", "\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "42"}], "+", 
                RowBox[{"\[Lambda]", " ", 
                 RowBox[{"(", 
                  RowBox[{"83", "+", 
                   RowBox[{"62", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["a", "3"], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
       "+", 
       RowBox[{"a", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"11", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "7"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "8"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "b", "+", 
             RowBox[{"6", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "-", 
             RowBox[{"13", " ", "b"}], "+", 
             RowBox[{"18", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "31"}], "+", "b", "+", 
             RowBox[{"21", " ", "\[Lambda]"}], "-", 
             RowBox[{"38", " ", "b", " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"24", " ", "b"}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", 
             RowBox[{"9", " ", "b", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", "\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", 
                RowBox[{"14", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"17", " ", "\[Lambda]"}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"20", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["b", "0"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"24", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"10", " ", "\[Epsilon]"}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
            "\[Lambda]"}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Epsilon]", "4"]}], "+", 
           RowBox[{"\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["b", "1"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", "\[Lambda]"}], 
        "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "a"}], "+", "\[Epsilon]", "+", 
           RowBox[{"2", " ", "a", " ", "\[Epsilon]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a"}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "a"}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["b", "2"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
            "\[Lambda]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["c", "0"], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "a"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "4"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"6", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}], "-", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], 
            "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]", "+", 
                  SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"6", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"12", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26"}], "-", 
                  RowBox[{"3", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                "\[Lambda]"}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "\[Epsilon]"}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"84", "+", 
                    RowBox[{"26", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]}], ")"}], 
                " ", "\[Lambda]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"12", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"18", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    SuperscriptBox["\[Epsilon]", "4"]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"31", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"38", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
                "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "35"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"8", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"6", " ", "\[Lambda]"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{
    SubscriptBox["c", "1"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "a"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}],
              "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", "\[Lambda]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                 "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", "\[Epsilon]"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[Lambda]"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                   SuperscriptBox["\[Epsilon]", "2"], "+", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "\[Lambda]"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["c", "2"], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "a"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"b", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
          "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"4", " ", "\[Lambda]"}], "+", 
             RowBox[{"10", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", "\[Lambda]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Epsilon]"}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"b", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", 
                 "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"24", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "\[Lambda]"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["d", "0"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "a"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Epsilon]", "2"], "+", 
         RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubscriptBox["e", "0"], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "a"}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", "b"], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], "+", 
        RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", "\[Lambda]"}], "+", 
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.611871402414523*^9, 3.611871410978938*^9}, 
   3.611871450010206*^9, 3.6118723776916523`*^9, 3.6118726083458443`*^9, 
   3.6118743815889654`*^9, 3.6118745681336355`*^9, 3.6118754865011625`*^9, 
   3.611882379921444*^9, 3.6120621214132643`*^9, 3.612097122215616*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "\nThe explicit solution for the parameters (",
 StyleBox["please excecute this cell before trying to calculate the scalar \
potential below",
  FontColor->RGBColor[1, 0, 0]],
 ") :\n"
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.612009207390828*^9, 3.6120092629113255`*^9}, {
   3.6120597778947763`*^9, 3.612059800265216*^9}, {3.6120967638477864`*^9, 
   3.6120968012878523`*^9}, {3.612096967243944*^9, 3.6120969686479464`*^9}, {
   3.612097002625806*^9, 3.61209701042582*^9}, 3.6120970706263256`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solution1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "0"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b"}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"9", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"15", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"18", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    SuperscriptBox["\[Epsilon]", "4"]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"31", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"12", "-", 
                  RowBox[{"38", " ", "\[Epsilon]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
                "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "35"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"8", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"6", " ", "\[Lambda]"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Epsilon]", "5"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "3"], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox["\[Epsilon]", "5"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[Epsilon]", "6"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
                "\[Lambda]"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Epsilon]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "+", 
                  RowBox[{"26", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"44", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"69", " ", 
                SuperscriptBox["\[Epsilon]", "7"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Epsilon]", "8"]}], "+", 
               RowBox[{"2", " ", "\[Lambda]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
               RowBox[{"6", " ", "\[Epsilon]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[Epsilon]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"24", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Epsilon]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"31", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"39", "-", 
                  RowBox[{"74", " ", "\[Lambda]"}], "+", 
                  RowBox[{"40", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "21"}], "+", 
                  RowBox[{"4", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"29", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "96"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"21", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"16", " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                SuperscriptBox["\[Epsilon]", "8"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Epsilon]", "9"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{"46", "+", 
                  RowBox[{"34", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "37"}], "+", 
                  RowBox[{"102", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "\[Epsilon]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41"}], "+", "\[Lambda]"}], ")"}], " ", 
                   "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Epsilon]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"35", "-", 
                  RowBox[{"6", " ", "\[Lambda]"}], "+", 
                  RowBox[{"34", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"51", "+", 
                  RowBox[{"4", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"17", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"37", "+", 
                  RowBox[{"4", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47"}], "+", 
                    RowBox[{"45", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "246"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"271", "+", 
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "\[Lambda]"}], ")"}], " ", 
                    "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", "a", " ", "b", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b"}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"9", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", "\[Lambda]"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"65", "+", 
               RowBox[{"24", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"11", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "8"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"3", " ", "b"}], "+", 
               RowBox[{"11", " ", "\[Lambda]"}], "+", 
               RowBox[{"13", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Epsilon]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "-", 
               RowBox[{"25", " ", "b"}], "+", 
               RowBox[{"134", " ", "\[Lambda]"}], "+", 
               RowBox[{"61", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"49", "-", 
               RowBox[{"15", " ", "b"}], "+", 
               RowBox[{"72", " ", "\[Lambda]"}], "+", 
               RowBox[{"66", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"35", "-", 
               RowBox[{"15", " ", "b"}], "+", 
               RowBox[{"8", " ", "\[Lambda]"}], "-", 
               RowBox[{"8", " ", "b", " ", "\[Lambda]"}], "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"3", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "60"}], "-", 
               RowBox[{"11", " ", "b"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"25", "-", 
                  RowBox[{"14", " ", "b"}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"31", "+", 
                  RowBox[{"35", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "59"}], "-", 
               RowBox[{"66", " ", "\[Lambda]"}], "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"b", "-", 
                  RowBox[{"7", " ", "b", " ", "\[Lambda]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"5", " ", "b"}]}], ")"}], " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"2", " ", "a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"30", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"107", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"114", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"45", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"113", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "19"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "41"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", "\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                SuperscriptBox["\[Epsilon]", "6"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Epsilon]", "7"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Epsilon]", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Lambda]"}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", "\[Lambda]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"54", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"2", " ", "\[Lambda]"}], "+", 
                  RowBox[{"28", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19"}], "+", 
                  RowBox[{"20", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "b"}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Epsilon]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"9", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Epsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"3", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", 
                "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "54"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"19", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"44", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"92", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"91", "+", 
                    RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "\[Epsilon]"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"b", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"2", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"61", "+", 
               RowBox[{"24", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "7"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14", "+", 
               RowBox[{"11", " ", "b"}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "8"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Epsilon]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "-", 
               RowBox[{"27", " ", "b"}], "+", 
               RowBox[{"62", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "b", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"7", " ", "b"}]}], ")"}], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"61", "+", 
               RowBox[{"72", " ", "\[Lambda]"}], "+", 
               RowBox[{"3", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"22", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "63"}], "+", 
               RowBox[{"4", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"73", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "b", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"40", " ", "\[Lambda]"}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"23", "+", 
               RowBox[{"10", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "-", 
                  RowBox[{"8", " ", "\[Lambda]"}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"28", " ", "\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "42"}], "+", 
                  RowBox[{"\[Lambda]", " ", 
                   RowBox[{"(", 
                    RowBox[{"83", "+", 
                    RowBox[{"62", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}], 
         "+", 
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"11", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "7"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "b"}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "8"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Lambda]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "b", "+", 
               RowBox[{"6", " ", "b", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "-", 
               RowBox[{"13", " ", "b"}], "+", 
               RowBox[{"18", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "31"}], "+", "b", "+", 
               RowBox[{"21", " ", "\[Lambda]"}], "-", 
               RowBox[{"38", " ", "b", " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"24", " ", "b"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "25"}], "+", 
               RowBox[{"9", " ", "b", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
               RowBox[{"4", " ", "\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
               RowBox[{"\[Lambda]", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"14", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"17", " ", "\[Lambda]"}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"20", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "0"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"10", " ", "\[Epsilon]"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
              "\[Lambda]"}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Epsilon]", "4"]}], "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "a", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", 
             RowBox[{"2", " ", "\[Epsilon]"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "a"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "3"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "a"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}], " ", 
           "\[Lambda]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "a"}], "+", "\[Epsilon]", "+", 
             RowBox[{"2", " ", "a", " ", "\[Epsilon]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "a"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "a"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", "\[Lambda]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"8", " ", "\[Epsilon]"}]}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Lambda]", "3"]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"\[Epsilon]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
              "\[Lambda]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "0"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "4"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"b", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "+", 
                    RowBox[{"6", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}], "-", 
              RowBox[{"2", " ", "\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}], " ", 
               "\[Lambda]"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"2", " ", "b", " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
              RowBox[{"b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]", "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"6", " ", "\[Lambda]"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"a", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"12", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", "\[Lambda]"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "26"}], "-", 
                    RowBox[{"3", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
                  "\[Lambda]"}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Epsilon]"}], ")"}], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"33", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"84", "+", 
                    RowBox[{"26", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]}], ")"}], 
                  " ", "\[Lambda]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"12", " ", "\[Lambda]"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                    RowBox[{"8", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", "\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[Epsilon]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
              RowBox[{"b", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"18", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    SuperscriptBox["\[Epsilon]", "4"]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"31", " ", "\[Lambda]"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "-", 
                    RowBox[{"38", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
                  "\[Lambda]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "35"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "\[Epsilon]"}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"8", " ", "\[Lambda]"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"6", " ", "\[Lambda]"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
                "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "\[Epsilon]"}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[Lambda]"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"], "+", 
                    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"b", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "b"}], ")"}], " ", "\[Lambda]"}]}], 
              ")"}]}], "+", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", "\[Lambda]"}], "+", 
               RowBox[{"10", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}], 
               "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"3", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Epsilon]"}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"b", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"24", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", "\[Lambda]"}], "+", 
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["d", "0"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], 
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["e", "0"], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "a"}], ")"}], " ", 
        SuperscriptBox["\[ExponentialE]", "b"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "\[Lambda]"}], "+", 
          RowBox[{"b", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]]}]}], 
    "}"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.612009245236494*^9, 3.612009278043352*^9}, 
   3.61203952229458*^9, 3.6120618110663195`*^9, 3.6120622763839364`*^9, 
   3.6120969526725183`*^9, 3.6120971678300962`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"equation", " ", 
    RowBox[{"(", "3.12", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    SubscriptBox["e", "0"], "/.", "solution1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6118721901879272`*^9, 3.611872210838108*^9}, {
   3.6118725660384245`*^9, 3.6118725707016916`*^9}, {3.6118745826564655`*^9, 
   3.61187458308049*^9}, 3.612039525878785*^9, {3.61209681131867*^9, 
   3.6120968132374735`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "a"}], ")"}], " ", 
   SuperscriptBox["\[ExponentialE]", "b"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], "+", 
     RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "-", "b"}], ")"}], " ", "b", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "\[Epsilon]"}], "-", 
     RowBox[{"2", " ", "\[Lambda]"}], "+", 
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Epsilon]", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.611872554152745*^9, 3.6118725711167154`*^9}, 
   3.6118743817779765`*^9, 3.6118754867231755`*^9, 3.611882380075453*^9, 
   3.6120092903829737`*^9, 3.6120599611482983`*^9, 3.6120603153990126`*^9, 
   3.6120622815319457`*^9, 3.6120971223248167`*^9, 3.6120971860041285`*^9}]
}, Open  ]],

Cell["\<\

We now use the code developed in hep-th/0403060 to calculate the scalar \
potential from our Kahler and superpotential:
\
\>", "Text",
 CellChangeTimes->{{3.611871311263563*^9, 3.6118713156783705`*^9}, {
   3.6118716815088325`*^9, 3.611871711094525*^9}, 3.6120967656261897`*^9, 
   3.612097075181534*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  StyleBox["\n",
   FontSlant->"Italic"], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", " ", 
               StyleBox["SuperCosmology",
                FontSize->14]}]}]}]}]}]}]}]}]}]}]}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["1",
          FontSize->14], " ", "--"}], "--"}], "--"}], "--"}], 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"-", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], " ", 
  StyleBox["\n",
   FontSlant->"Italic"], 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
     RowBox[{
     "This", " ", "Mathematica", " ", "program", " ", "calculates", " ", "a", 
      " ", "scalar", " ", "potential", " ", "and", " ", "kinetic", " ", 
      "term", " ", "matrix"}], "\n", "   ", 
     RowBox[{
      RowBox[{
      "of", " ", "a", " ", "supergravity", " ", "with", " ", "a", " ", 
       "given", " ", "superpotential"}], ",", " ", 
      RowBox[{"Kahler", " ", "potential"}], ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "D"}], "-", "term"}], ",", "\n", "   ", 
      RowBox[{
      "with", " ", "an", " ", "arbitrary", " ", "number", " ", "of", " ", 
       "chiral", " ", 
       RowBox[{"superfields", ".", " ", "To"}], " ", "start", " ", "using", 
       " ", "the", " ", "program"}]}], "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
      "you", " ", "only", " ", "have", " ", "to", " ", "enter", " ", "your", 
       " ", "data", " ", "in", " ", "the", " ", "places", " ", "highlighted", 
       " ", "by", " ", "blue"}], ",", " ", 
      RowBox[{"and", " ", "run", " ", 
       RowBox[{"it", ".", "    ", "\n", "    ", "\n", "   ", "This"}], " ", 
       "program", " ", "is", " ", "a", " ", "part", " ", "of", " ", 
       "SuperCosmology", " ", "package"}]}], " ", "\n", "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"http", ":"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"www", ".", "stanford", ".", "edu"}], "/", 
         RowBox[{"~", "prok"}]}], "/", "SuperCosmology"}]}], ")"}], "\n", 
     "   ", 
     RowBox[{
     "which", " ", "allows", " ", "to", " ", "perform", " ", "algebraic", " ",
       "and", " ", "numerical", " ", "computations", " ", "in", " ", "the"}], 
     " ", "\n", "   ", 
     RowBox[{
      RowBox[{
      "cosmological", " ", "models", " ", "based", " ", "on", " ", 
       "supersymmetric", " ", 
       RowBox[{"theories", ".", "\n", "   ", "\n", "   ", "\[Copyright]"}], 
       " ", "Renata", " ", "Kallosh", " ", "and", " ", "Sergey", " ", 
       "Prokushkin"}], ",", " ", "2002", ",", "  ", 
      RowBox[{"Department", " ", "of", " ", "Physics"}], ",", " ", "\n", 
      "   ", 
      RowBox[{"Stanford", " ", "University"}], ",", " ", 
      RowBox[{
       RowBox[{"Stanford", " ", "CA", " ", "94305"}], "-", 
       RowBox[{"4060", " ", "USA"}]}]}]}],
    FontSlant->"Italic"], 
   StyleBox[
    RowBox[{
     StyleBox["  ",
      FontSlant->"Italic"], "                        "}]], "*)"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"Clear", "[", "W", "]"}], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[
    RowBox[{
     RowBox[{"flds", "=", 
      RowBox[{"{", 
       RowBox[{"S", ",", "T", ",", "U"}], "}"}]}], ";"}],
    FontColor->RGBColor[0, 0, 1]], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "0"], "-", 
       RowBox[{"3", 
        SubscriptBox["a", "1"], "U"}], " ", "+", 
       RowBox[{"3", 
        SubscriptBox["a", "2"], 
        SuperscriptBox["U", "2"]}], "-", 
       RowBox[{
        SubscriptBox["a", "3"], 
        SuperscriptBox["U", "3"]}], "-", 
       RowBox[{"S", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["b", "0"], "-", 
          RowBox[{"3", 
           SubscriptBox["b", "1"], "U"}], " ", "+", 
          RowBox[{"3", 
           SubscriptBox["b", "2"], 
           SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["c", "0"], "-", 
          RowBox[{"3", 
           SubscriptBox["c", "1"], "U"}], " ", "+", 
          RowBox[{"3", 
           SubscriptBox["c", "2"], 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"S", " ", 
           SubscriptBox["d", "0"]}]}], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "a"}], " ", "T", " "}]]}], "+", 
       RowBox[{
        SubscriptBox["e", "0"], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "b"}], " ", "T", " "}]]}]}], "/.", "solution1"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"S", "+", 
         OverscriptBox["S", "_"]}], "]"}]}], " ", "-", 
      RowBox[{"3", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"T", "+", 
         OverscriptBox["T", "_"]}], "]"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"U", "+", 
         OverscriptBox["U", "_"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["min",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["=",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      StyleBox["{",
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{
       RowBox[{
        OverscriptBox["S", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{
        StyleBox["S",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["\[Rule]",
         FontColor->RGBColor[0, 0, 1]], "1"}], ",", 
       RowBox[{
        OverscriptBox["T", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{"T", "\[Rule]", "1"}], ",", 
       RowBox[{
        OverscriptBox["U", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{"U", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dim", " ", "=", " ", 
     RowBox[{"Length", "[", "flds", "]"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"fldscon", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"OverBar", "[", 
        RowBox[{"flds", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Rep", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flds", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Phi]", "[", "n", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", "\n", 
       "                  ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fldscon", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Psi]", "[", "n", "]"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Inrep", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "[", "n", "]"}], "->", 
          RowBox[{"flds", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", "\n", 
       "                  ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", "n", "]"}], "->", 
          RowBox[{"fldscon", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "\[Phi]_", "]"}], "=", 
     RowBox[{"W", "/.", " ", "Rep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], "=", 
     RowBox[{"K", "/.", " ", "Rep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"dd", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], "=", 
     RowBox[{"DD", "/.", " ", "Rep"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Dw", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"w", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"\[Phi]", "[", "n", "]"}]}], " ", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ",", " ", 
           RowBox[{"\[Phi]", "[", "n", "]"}]}], " ", "]"}], "*", " ", 
         RowBox[{"w", "[", "\[Phi]", "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "        ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gab", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ",", 
           RowBox[{"\[Phi]", "[", "m", "]"}]}], " ", "]"}], ",", " ", 
         RowBox[{"\[Psi]", "[", "n", "]"}]}], " ", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", "1", ",", " ", "dim"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Gab", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"VV", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"k", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Dw", "[", 
          RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ".", 
         RowBox[{"G", "[", 
          RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ".", 
         RowBox[{"Dw", "[", 
          RowBox[{"\[Psi]", ",", "\[Phi]"}], "]"}]}], "-", " ", 
        RowBox[{"3", "*", " ", 
         RowBox[{"w", "[", "\[Phi]", "]"}], "*", " ", 
         RowBox[{"w", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GG", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Gab", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], " ", "/.", " ", 
      "Inrep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"V", " ", "=", " ", 
     RowBox[{
      RowBox[{"VV", "[", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "/.", " ", "Inrep"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"DW", "=", 
     RowBox[{
      RowBox[{"Dw", "[", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], " ", "/.", " ", "Inrep"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dV", "=", 
     RowBox[{"D", "[", 
      RowBox[{"V", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"flds", ",", "fldscon"}], "]"}], ",", "1"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ddV", "=", 
     RowBox[{"D", "[", 
      RowBox[{"dV", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"fldscon", ",", "flds"}], "]"}], ",", "1"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6079930389097605`*^9, 3.6079932003299932`*^9}, {
   3.6079932349009705`*^9, 3.6079932563731985`*^9}, {3.607993363186308*^9, 
   3.607993398623335*^9}, {3.6079934366085076`*^9, 3.607993439222657*^9}, 
   3.607993697293418*^9, 3.6079937599750032`*^9, 3.6083031292919235`*^9, 
   3.608303628446*^9, {3.6083228733940997`*^9, 3.608322874267701*^9}, 
   3.6083232287159243`*^9, {3.608672577774106*^9, 3.6086725887617345`*^9}, {
   3.6086744986899757`*^9, 3.6086745053603573`*^9}, 3.6086904906094093`*^9, {
   3.6118713055539527`*^9, 3.6118713895289*^9}, {3.6118715450603743`*^9, 
   3.6118715474159784`*^9}, {3.6118719983869567`*^9, 3.611872005838383*^9}, {
   3.6118756001506634`*^9, 3.611875601372733*^9}, {3.611877355948089*^9, 
   3.6118773596803026`*^9}, {3.612031617584875*^9, 3.612031623076084*^9}, 
   3.6120392149940033`*^9, 3.612039529520993*^9}],

Cell["\<\

We check the value of the potential at the minimum and confirm that all the \
first derivatives vanish :
\
\>", "Text",
 CellChangeTimes->{{3.608303735711789*^9, 3.608303761982235*^9}, {
  3.6120599645335045`*^9, 3.6120599652043056`*^9}, {3.612097081593145*^9, 
  3.6120970828567467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<V = \[CapitalLambda] = \>\"", ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"V", "/.", "min"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<{\!\(\*SubscriptBox[\(\[PartialD]\), \(S\)]\) V, \!\(\*SubscriptBox[\(\
\[PartialD]\), \(T\)]\) V, \!\(\*SubscriptBox[\(\[PartialD]\), \(U\)]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(S\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(T\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(U\), \(_\)]]\) V} = \
\>\"", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"dV", "/.", "min"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6079933490214977`*^9, 3.607993356025899*^9}, {
   3.607993498327038*^9, 3.6079935379563046`*^9}, {3.608674190102326*^9, 
   3.6086741906063547`*^9}, {3.6118720306108*^9, 3.611872032062883*^9}, {
   3.6118773860268097`*^9, 3.6118774685175276`*^9}, {3.61206053652166*^9, 
   3.612060573075751*^9}, {3.612062289207159*^9, 3.6120622893787594`*^9}, 
   3.6120972265797997`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V = \[CapitalLambda] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", "\[Lambda]"}], "48"]}],
  SequenceForm[
  "V = \[CapitalLambda] = ", 
   Rational[1, 48] $CellContext`\[Epsilon]^2 $CellContext`\[Lambda]],
  Editable->False]], "Print",
 CellChangeTimes->{3.612062291562763*^9, 3.6120971919321384`*^9, 
  3.6120972350194144`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(S\\)]\\) V, \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(T\\)]\\) V, \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(U\\)]\\) V,\\!\\(\\*SubscriptBox[\
\\(\[PartialD]\\), OverscriptBox[\\(S\\), \\(_\\)]]\\) \
V,\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), OverscriptBox[\\(T\\), \
\\(_\\)]]\\) V,\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \
OverscriptBox[\\(U\\), \\(_\\)]]\\) V} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(\[PartialD]\), \(S\)]\) V, \!\(\*SubscriptBox[\(\
\[PartialD]\), \(T\)]\) V, \!\(\*SubscriptBox[\(\[PartialD]\), \(U\)]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(S\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(T\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(U\), \(_\)]]\) V} = ", {
   0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.612062291562763*^9, 3.6120971919321384`*^9, 
  3.6120972421642265`*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "\nCalculating ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "a"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "b"], " ", "V"}]}], " ", "=", " ", 
   SubscriptBox["V", "ab"]}]]],
 ":\n"
}], "Text",
 CellChangeTimes->{{3.611879439915285*^9, 3.6118794554171715`*^9}, {
  3.6120599741899214`*^9, 3.6120599815219345`*^9}, {3.6120970876927557`*^9, 
  3.6120971014363794`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(V\), \(ab\)]\) = \
\!\(\*SubscriptBox[\(\[PartialD]\), \(a\)]\) \!\(\*SubscriptBox[\(\[PartialD]\
\), \(b\)]\) V = \>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ddV", ",", "3", ",", 
         RowBox[{"-", "3"}]}], "]"}], "/.", "min"}], "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.611879393582635*^9, 3.6118794301327257`*^9}, {
   3.611879490315168*^9, 3.6118794910342093`*^9}, 3.6118837320817833`*^9, {
   3.6118838250841026`*^9, 3.6118838542227693`*^9}, {3.6120971083783917`*^9, 
   3.612097109064793*^9}, 3.61209723817062*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(V\\), \\(ab\\)]\\) = \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(a\\)]\\) \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(b\\)]\\) V = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", "0", "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(V\), \(ab\)]\) = \!\(\*SubscriptBox[\(\[PartialD]\), \
\(a\)]\) \!\(\*SubscriptBox[\(\[PartialD]\), \(b\)]\) V = ", 
   MatrixForm[{{0, 0, 0}, {0, 0, 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6120623231060185`*^9, 3.612097229668605*^9, 
  3.612097265330268*^9}]
}, Open  ]],

Cell["\<\

The gravitino mass is
\
\>", "Text",
 CellChangeTimes->{{3.612035056919175*^9, 3.612035059957349*^9}, {
  3.612097115757205*^9, 3.612097116927207*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(m\), \(3/2\)]\) = \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(K/2\)]\)W = \>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"K", "/", "2"}]], "W"}], "/.", "min"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6083225707691684`*^9, 3.6083226007368207`*^9}, {
   3.6083226625597296`*^9, 3.6083226652741346`*^9}, {3.6118774871685944`*^9, 
   3.6118775068567204`*^9}, {3.612061606001058*^9, 3.612061616219076*^9}, {
   3.6120971263496237`*^9, 3.6120971277068257`*^9}, 3.612097242928628*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(m\\), \\(3/2\\)]\\) = \
\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(K/2\\)]\\)W = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Epsilon]", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["2"]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(m\), \(3/2\)]\) = \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(K/2\)]\)W = ", Rational[1, 24] 
   2^Rational[-1, 2] (1 + $CellContext`\[Epsilon]^2 - 
    2 $CellContext`\[Lambda])],
  Editable->False]], "Print",
 CellChangeTimes->{3.612062323277619*^9, 3.612097229887005*^9, 
  3.6120972653614674`*^9}]
}, Open  ]],

Cell[TextData[{
 "\nThe eigensystem of ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "a"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      OverscriptBox["b", "_"]], " ", "V"}]}], " ", "=", 
   SubscriptBox["V", 
    RowBox[{"a", 
     OverscriptBox["b", "_"]}]], " "}]],
  CellChangeTimes->{{3.6120349939165716`*^9, 3.612035044433461*^9}}],
 " to leading order in \[Epsilon] and to first order in \[Lambda] as given in \
(3.14):\n"
}], "Text",
 CellChangeTimes->{{3.612035063421547*^9, 3.6120350815045815`*^9}, {
   3.612060023595208*^9, 3.612060027526415*^9}, {3.612062331966834*^9, 
   3.6120623328872356`*^9}, {3.612097134196437*^9, 3.6120971496092644`*^9}, 
   3.6120973199771633`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigensystem", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Take", "[", 
         RowBox[{"ddV", ",", "3", ",", "3"}], "]"}], "/.", "min"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6120138086001153`*^9, {3.6120353717371817`*^9, 3.6120354046220627`*^9}, 
   3.612097276375087*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Lambda]"}]}], "4608"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b", "+", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}]}]}], ")"}], " ", 
        "\[Lambda]"}]}], 
      RowBox[{"1536", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "b"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.612015162938579*^9, {3.6120353767984715`*^9, 3.6120353979026785`*^9}, 
   3.6120623253212223`*^9, 3.6120972801658936`*^9}]
}, Open  ]],

Cell[TextData[{
 "\nThe determinant of ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "a"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      OverscriptBox["b", "_"]], " ", "V"}]}], " ", "=", 
   SubscriptBox["V", 
    RowBox[{"a", 
     OverscriptBox["b", "_"]}]]}]],
  CellChangeTimes->{{3.6120349939165716`*^9, 3.612035044433461*^9}}],
 "  to leading order in \[Epsilon] and to first order in \[Lambda] as given \
in (3.15):\n"
}], "Text",
 CellChangeTimes->{{3.612059891821777*^9, 3.6120599274834394`*^9}, {
  3.6120600306308203`*^9, 3.6120600347180276`*^9}, {3.6120972797290926`*^9, 
  3.6120972806650944`*^9}, {3.612097348228813*^9, 3.612097361161236*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Det", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"ddV", ",", "3", ",", "3"}], "]"}], "/.", "min"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
       "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6120151668988056`*^9, 3.6120152216749387`*^9}, {
   3.6120174451126137`*^9, 3.6120174838162813`*^9}, 3.612017523705551*^9, {
   3.612017742267335*^9, 3.6120177561045594`*^9}, {3.6120178635731483`*^9, 
   3.612017873775566*^9}, {3.612059944206669*^9, 3.61205994464347*^9}, 
   3.6120600477128506`*^9, 3.6120974007853055`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "679477248"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      Rational[1, 679477248] $CellContext`a^2}, 2, 3, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "b", "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "a", "-", 
              RowBox[{"8", " ", "b"}], "-", 
              RowBox[{"13", " ", "a", " ", "b"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"679477248", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 679477248] (-1 + $CellContext`b)^(-1) (
         1 - $CellContext`b + $CellContext`a (-4 + $CellContext`a - 
           8 $CellContext`b - 13 $CellContext`a $CellContext`b))}, 2, 3, 1],
      Editable->False], ")"}], " ", "\[Lambda]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "2"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 679477248] $CellContext`a^2}, 2, 3, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 679477248] (-1 + $CellContext`b)^(-1) (
       1 - $CellContext`b + $CellContext`a (-4 + $CellContext`a - 
         8 $CellContext`b - 13 $CellContext`a $CellContext`b))}, 2, 3, 1]}, 0,
    2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.612015170785028*^9, 3.612015206720083*^9}, 
   3.6120152544938154`*^9, 3.6120174741598644`*^9, 3.612017512036731*^9, 
   3.612017735871324*^9, 3.6120177847150097`*^9, 3.612017901685015*^9, 
   3.612059947591875*^9, {3.6120623316860332`*^9, 3.612062338924446*^9}, 
   3.6120973693980503`*^9}]
}, Open  ]],

Cell["\<\

Generating Table 1 for given \[Epsilon] and \[CapitalLambda] values :
\
\>", "Text",
 CellChangeTimes->{{3.6120601165713716`*^9, 3.612060138926211*^9}, {
  3.6120973649364424`*^9, 3.6120973661064444`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"values", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "1"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "10"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "120"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", 
       RowBox[{"2", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"entries", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"eigsys", "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"ddV", ",", "3", ",", "3"}], "]"}], "/.", "min"}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "\[Rule]", "1"}], ",", 
            RowBox[{"b", "\[Rule]", "2"}], ",", 
            RowBox[{"\[Epsilon]", "\[Rule]", 
             RowBox[{"values", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"\[Lambda]", "\[Rule]", 
             RowBox[{"48", " ", 
              RowBox[{
               RowBox[{"values", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", 
               RowBox[{"\[Epsilon]", "^", "2"}]}]}]}]}], "}"}]}], "]"}], "//",
         "N"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"entries", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"entries", ",", "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"values", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], ">", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}]}], " ", 
                "&"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], ">", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}]}], " ", 
                "&"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                   RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], ">", 
                 RowBox[{"Abs", "[", 
                  RowBox[{
                   RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}], " ", 
                "&"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "}"}]}], "]"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "values", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Epsilon]\>\"", ",", "\"\<\[CapitalLambda]\>\"", ",", 
        "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((S)\)\), \
\(2\)]\)=\!\(\*SubsuperscriptBox[\(m\), \(Im \((S)\)\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((T)\)\), \
\(2\)]\)=\!\(\*SubsuperscriptBox[\(m\), \(Im \((T)\)\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((U)\)\), \
\(2\)]\)=\!\(\*SubsuperscriptBox[\(m\), \(Im \((U)\)\), \(2\)]\)\>\""}], 
       "}"}], "}"}], ",", "entries"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "All"}], ",", 
   RowBox[{"ItemStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "\[Rule]", "16"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.612103809539562*^9, 3.6121038962825236`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[Epsilon]\"\>", "\<\"\[CapitalLambda]\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Re \\((S)\\)\\), \
\\(2\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Im \\((S)\\)\\), \
\\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Re \
\\((T)\\)\\), \\(2\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Im \\((T)\\)\
\\), \\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Re \
\\((U)\\)\\), \\(2\\)]\\)=\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Im \\((U)\\)\
\\), \\(2\\)]\\)\"\>"},
    {"0.1`", "1.`*^-6", "0.00021860757163654496`", "0.00004361521977058711`", 
     "0.0010926473325423526`"},
    {"0.01`", "1.`*^-10", "0.00021701567602096982`", "5.202651986094831`*^-7",
      "0.0013002796086486754`"},
    {"0.01`", "1.`*^-120", "0.00021705731933955251`", 
     "5.207747374613151`*^-7", "0.0013016767149646624`"},
    {"0.001`", "0.`", "0.00021701432291924638`", "5.20832806223784`*^-9", 
     "0.0013020794114214822`"},
    {"0.01`", "2.`*^-6", "0.00018414612982467745`", "3.7044505047553624`*^-8",
      "0.1402828450141777`"},
    {"0.001`", "1.`*^-6", "1.958550556037922`", 
     RowBox[{"-", "4.895833473368676`*^-7"}], "4.375824273108184`*^6"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {{
        Directive[FontSize -> 16]}}, "Rows" -> {{
        Directive[FontSize -> 16]}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.612103880676631*^9, 3.612103900829784*^9}, 
   3.6121039831544924`*^9}]
}, {2}]]
}, Closed]],

Cell[CellGroupData[{

Cell["Section 3.3", "Section",
 CellChangeTimes->{{3.608689571703851*^9, 3.6086896081269345`*^9}, {
   3.6118621514190216`*^9, 3.6118621565933175`*^9}, {3.6118668770538235`*^9, 
   3.6118668772098236`*^9}, 3.6120361249422626`*^9}],

Cell["\<\

The simplified model with W given in (3.17) and (3.18) satisfies the \
following extra conditions:
\
\>", "Text",
 CellChangeTimes->{{3.608689545263339*^9, 3.608689567224595*^9}, {
  3.6086896155733604`*^9, 3.6086897953326426`*^9}, {3.6118621768954787`*^9, 
  3.611862275328109*^9}, {3.6118623122792225`*^9, 3.611862318588583*^9}, {
  3.611866793116475*^9, 3.611866793490876*^9}, {3.6118668873810415`*^9, 
  3.6118669370203285`*^9}, {3.6120362259270387`*^9, 3.6120362551617107`*^9}, {
  3.6120982455343194`*^9, 3.612098247680442*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtraConditions", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", "0"}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "3", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Equal]", " ", 
      RowBox[{
       RowBox[{"-", "a"}], " ", 
       RowBox[{
        SuperscriptBox["W", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]",
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6118622789783173`*^9, 3.611862303588725*^9}, {
   3.611862354529639*^9, 3.6118624316830516`*^9}, {3.611862464296917*^9, 
   3.611862520605138*^9}, {3.6118626964391947`*^9, 3.611862708989913*^9}, {
   3.6118627678522797`*^9, 3.611863066345352*^9}, {3.611866802195691*^9, 
   3.6118668427805634`*^9}, {3.6118669926032267`*^9, 3.611867145857896*^9}, {
   3.611867198507988*^9, 3.6118672083828053`*^9}, {3.611867244200468*^9, 
   3.6118674526012344`*^9}, {3.611867491616903*^9, 3.6118676941520586`*^9}, {
   3.611867731861725*^9, 3.6118677557141666`*^9}, {3.6118691011746445`*^9, 
   3.611869117242673*^9}, {3.6118691608915496`*^9, 3.6118692341960783`*^9}, {
   3.611870332380044*^9, 3.611870359024891*^9}, {3.611870412548585*^9, 
   3.6118704274466114`*^9}, {3.6118708295815167`*^9, 3.611870829831117*^9}, 
   3.6118710162202444`*^9, {3.611871428138968*^9, 3.611871435720581*^9}, {
   3.6118814383945913`*^9, 3.611881516198042*^9}, {3.6118818722504067`*^9, 
   3.611881884651116*^9}, {3.611881983293758*^9, 3.6118819896691227`*^9}, {
   3.6120361313906317`*^9, 3.612036207170966*^9}}],

Cell["\<\

All second derivatives of W are fixed in terms of \[Epsilon], \[Lambda] and a :
\
\>", "Text",
 CellChangeTimes->{{3.612036301508362*^9, 3.6120363294379587`*^9}, {
  3.61203675989558*^9, 3.612036760495614*^9}, {3.612098251240646*^9, 
  3.6120982521046953`*^9}, {3.6120982894698324`*^9, 3.6120983211346436`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "W", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"Conditions", ",", 
       RowBox[{"-", "3"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["W", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{"\[Epsilon]", "^", "2"}]}]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6120362920248194`*^9, 3.6120362927298594`*^9}, {
   3.6120363409996204`*^9, 3.612036385832185*^9}, 3.6120365199898577`*^9, {
   3.612036653977522*^9, 3.6120367102747416`*^9}, {3.6120369384057903`*^9, 
   3.6120369512095222`*^9}, {3.6120370189593973`*^9, 
   3.6120370195914335`*^9}, {3.612038000752553*^9, 3.6120380059338493`*^9}, 
   3.612098327424003*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["W", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "+", 
        SuperscriptBox["\[Epsilon]", "2"], "+", 
        SuperscriptBox["\[Epsilon]", "3"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
         "\[Lambda]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["W", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "a"}], ")"}], " ", "\[Epsilon]", " ", 
       "\[Lambda]"}]}]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["W", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], "2"]}], "-", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}]}], ")"}]}]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6120364351360044`*^9, 3.612036521647953*^9, {3.612036654527553*^9, 
   3.6120366726305885`*^9}, {3.612036702864318*^9, 3.612036711059787*^9}, 
   3.6120369539426785`*^9, {3.6120370201504655`*^9, 3.612037033723242*^9}, 
   3.6120380068529015`*^9, 3.61209835516859*^9}]
}, Open  ]],

Cell["\<\

All third derivatives of W are fixed in terms of \[Epsilon], \[Lambda] and a \
(cf. (3.19)), with the non-trivial ones being :
\
\>", "Text",
 CellChangeTimes->{{3.6120367353071737`*^9, 3.6120367769695563`*^9}, 
   3.6120371707460794`*^9, {3.6120372219810095`*^9, 3.612037227221309*^9}, {
   3.612059552942382*^9, 3.6120595654848037`*^9}, {3.6120983372475653`*^9, 
   3.6120983667182508`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConditionsThirdDerivatives2", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "==", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Lambda]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "==", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["W", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "3"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"1", ",", "1", ",", "1"}], "]"}], "==", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"8", " ", "\[Epsilon]"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Epsilon]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], "+", 
            RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["\[Epsilon]", "5"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Epsilon]", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             "\[Lambda]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Epsilon]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"4", " ", "\[Lambda]"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"12", " ", "\[Lambda]"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6120371026591845`*^9, 3.612037207635189*^9, {3.612038012804242*^9, 
   3.612038052177494*^9}, {3.61203809371587*^9, 3.612038098296132*^9}, 
   3.6120382489417486`*^9, 3.6120382947343674`*^9}],

Cell["\<\

We can now solve the above constraints in term of the parameters that appear \
in the particular choice of W given in (3.18) :
\
\>", "Text",
 CellChangeTimes->{{3.6118707377945566`*^9, 3.6118707983850627`*^9}, {
  3.612038078661009*^9, 3.612038088701583*^9}, {3.6120983805590425`*^9, 
  3.6120983823601456`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"S_", ",", "T_", ",", "U_"}], "]"}], "=", 
   RowBox[{
    SubscriptBox["a", "0"], "-", 
    RowBox[{"3", 
     SubscriptBox["a", "1"], "U"}], " ", "+", 
    RowBox[{"3", 
     SubscriptBox["a", "2"], 
     SuperscriptBox["U", "2"]}], "-", 
    RowBox[{
     SubscriptBox["a", "3"], 
     SuperscriptBox["U", "3"]}], "-", 
    RowBox[{"S", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["b", "0"], "-", 
       RowBox[{"3", 
        SubscriptBox["b", "1"], "U"}], " ", "+", 
       RowBox[{"3", 
        SubscriptBox["b", "2"], 
        SuperscriptBox["U", "2"]}], "-", 
       RowBox[{
        SubscriptBox["b", "3"], 
        SuperscriptBox["U", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["c", "0"], "-", 
       RowBox[{"3", 
        SubscriptBox["c", "1"], "U"}], " ", "+", 
       RowBox[{"3", 
        SubscriptBox["c", "2"], 
        SuperscriptBox["U", "2"]}], "-", 
       RowBox[{
        SubscriptBox["c", "3"], 
        SuperscriptBox["U", "3"]}]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "a"}], " ", "T", " "}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"solution2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "Conditions", ",", "ConditionsThirdDerivatives2", ",", 
        "ExtraConditions"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", "0"], ",", 
        SubscriptBox["a", "1"], ",", 
        SubscriptBox["a", "2"], ",", 
        SubscriptBox["a", "3"], ",", 
        SubscriptBox["b", "0"], ",", 
        SubscriptBox["b", "1"], ",", 
        SubscriptBox["b", "2"], ",", 
        SubscriptBox["c", "0"], ",", 
        SubscriptBox["c", "1"], ",", 
        SubscriptBox["c", "2"]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6118708008966675`*^9, 3.6118710754223485`*^9}, {
   3.611871404302126*^9, 3.611871407468932*^9}, {3.6118714633014297`*^9, 
   3.61187146902664*^9}, {3.611872592968965*^9, 3.6118725935259967`*^9}, {
   3.611874563004342*^9, 3.6118745639623966`*^9}, {3.6120092153000417`*^9, 
   3.612009230447668*^9}, {3.612036266654368*^9, 3.6120362737947764`*^9}, 
   3.612036856166086*^9, 3.6120380617780433`*^9, {3.61203924169353*^9, 
   3.6120392782306204`*^9}, 3.6120395038755264`*^9, 3.6120984586655097`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "0"], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "a"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Epsilon]", "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"14", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "a"], " ", 
            SubscriptBox["b", "3"]}], "-", 
           SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "1"], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "a"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[Lambda]"}], "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "a"], " ", 
            SubscriptBox["b", "3"]}], "-", 
           SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "2"], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "a"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}]}],
              ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ",
                "\[Lambda]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"5", " ", "\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Lambda]", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "a"], " ", 
            SubscriptBox["b", "3"]}], "-", 
           SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["a", "3"], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", "\[Epsilon]"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "a"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "a"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                  "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Lambda]", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[ExponentialE]", "a"], " ", "\[Epsilon]", " ", 
         SubscriptBox["b", "3"]}], "-", 
        RowBox[{"48", " ", "\[Epsilon]", " ", 
         SubscriptBox["c", "3"]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["b", "0"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"6", " ", "\[Lambda]"}]}], ")"}], " ", "\[Lambda]"}], "-", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["b", "1"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", "\[Lambda]", "-", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["b", "2"], "\[Rule]", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
        "\[Lambda]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{
    SubscriptBox["c", "0"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", "a", " ", 
       SubscriptBox["c", "3"]}]}], 
     RowBox[{"8", " ", "a"}]]}], ",", 
   RowBox[{
    SubscriptBox["c", "1"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Lambda]"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"12", " ", "a", " ", 
       SubscriptBox["c", "3"]}]}], 
     RowBox[{"12", " ", "a"}]]}], ",", 
   RowBox[{
    SubscriptBox["c", "2"], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Epsilon]", "2"], "+", 
             RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", "a", " ", 
       SubscriptBox["c", "3"]}]}], 
     RowBox[{"24", " ", "a"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.611871402414523*^9, 3.611871410978938*^9}, 
   3.611871450010206*^9, 3.6118723776916523`*^9, 3.6118726083458443`*^9, 
   3.6118743815889654`*^9, 3.6118745681336355`*^9, 3.6118754865011625`*^9, 
   3.611882379921444*^9, 3.6120393056241875`*^9, 3.6120395942746973`*^9, 
   3.612098417299144*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "\nThe explicit solution for the parameters (",
 StyleBox["please excecute this cell before trying to calculate the scalar \
potential below",
  FontColor->RGBColor[1, 0, 0]],
 ") :\n"
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.612059636480528*^9, 3.6120596833118105`*^9}, {
  3.612059833009673*^9, 3.612059833524474*^9}, {3.6120969870871787`*^9, 
  3.612096992188388*^9}, {3.6120984440776753`*^9, 3.6120984455627604`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solution2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "a"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Epsilon]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Epsilon]", "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"14", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "a"], " ", 
             SubscriptBox["b", "3"]}], "-", 
            SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "a"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Epsilon]", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "\[Lambda]"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                  SuperscriptBox["\[Epsilon]", "2"], "+", 
                  RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "a"], " ", 
             SubscriptBox["b", "3"]}], "-", 
            SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "a", " ", "\[Epsilon]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "a"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", 
                "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ",
                 "\[Lambda]"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"5", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Lambda]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", "a", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", "a"], " ", 
             SubscriptBox["b", "3"]}], "-", 
            SubscriptBox["c", "3"]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "\[Epsilon]"}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "a"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "a"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Epsilon]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
                   "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
             SuperscriptBox["\[Lambda]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Epsilon]", "2"], "+", 
                RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[ExponentialE]", "a"], " ", "\[Epsilon]", " ", 
          SubscriptBox["b", "3"]}], "-", 
         RowBox[{"48", " ", "\[Epsilon]", " ", 
          SubscriptBox["c", "3"]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "0"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Epsilon]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"6", " ", "\[Lambda]"}]}], ")"}], " ", "\[Lambda]"}], "-", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "1"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Epsilon]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", "\[Lambda]", 
         "-", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], 
         "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["b", "2"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Lambda]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"24", " ", 
          SubscriptBox["b", "3"]}]}], ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["c", "0"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Epsilon]", "2"]}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", "a", " ", 
         SubscriptBox["c", "3"]}]}], 
       RowBox[{"8", " ", "a"}]]}], ",", 
     RowBox[{
      SubscriptBox["c", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[Lambda]"}], "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                 SuperscriptBox["\[Epsilon]", "2"], "+", 
                 RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"12", " ", "a", " ", 
         SubscriptBox["c", "3"]}]}], 
       RowBox[{"12", " ", "a"}]]}], ",", 
     RowBox[{
      SubscriptBox["c", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", "a"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Epsilon]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"4", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[Epsilon]"}], ")"}], " ", "\[Lambda]"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Epsilon]", "2"], "+", 
               RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Epsilon]", "2"], "+", 
              RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", "a", " ", 
         SubscriptBox["c", "3"]}]}], 
       RowBox[{"24", " ", "a"}]]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.612059659194168*^9, 3.6120596961818333`*^9}, 
   3.6120984374292955`*^9}]
}, Closed]],

Cell["\<\
The following gives the expressions listed in Appendix C :\
\>", "Text",
 CellChangeTimes->{{3.6120985009959307`*^9, 3.612098521204087*^9}, 
   3.6120989555169277`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "0"], "-", 
       SubscriptBox["a", "3"]}], ",", 
      RowBox[{
       SubscriptBox["a", "1"], "-", 
       SubscriptBox["a", "3"]}], ",", 
      RowBox[{
       SubscriptBox["a", "2"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["a", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["a", "1"]}], "-", 
         SubscriptBox["a", "3"]}], "3"]}], ",", 
      RowBox[{
       SubscriptBox["a", "3"], "-", 
       SubscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "a"}]], 
        SubscriptBox["c", "3"]}]}]}], "}"}], "/.", "solution2"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6120984544002657`*^9, 3.612098460004586*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["\[Epsilon]", "2"], "+", 
        RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
     RowBox[{"a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "-", 
           RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"6", " ", "\[Lambda]"}]}], ")"}], " ", "\[Lambda]"}]}], 
       ")"}]}]}], 
    RowBox[{"24", " ", "a"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]", "+", 
           SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
      "\[Lambda]"}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], 
    RowBox[{"12", " ", "a"}]], ",", 
   FractionBox[
    RowBox[{"a", "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{"2", " ", "a", " ", "\[Lambda]"}]}], 
    RowBox[{"18", " ", "a"}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", "\[Epsilon]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Epsilon]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
             "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", "\[Lambda]"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "3"]}], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Epsilon]", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.612044328757021*^9, 3.612098613083342*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", "0"], "-", 
       SubscriptBox["b", "3"]}], ",", 
      RowBox[{
       SubscriptBox["b", "1"], "-", 
       SubscriptBox["b", "3"]}], ",", 
      RowBox[{
       SubscriptBox["b", "2"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["b", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["b", "1"]}], "-", 
         SubscriptBox["b", "3"]}], "3"]}]}], "}"}], "/.", "solution2"}], 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6120430219937263`*^9, 3.6120430440677648`*^9}, {
   3.612043641331414*^9, 3.6120436415030146`*^9}, {3.612044292221757*^9, 
   3.61204429949137*^9}, 3.6120984614366684`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"6", " ", "\[Lambda]"}]}], ")"}], " ", "\[Lambda]"}], "-", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"9", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Epsilon]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", "\[Lambda]", "-", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", "\[Lambda]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["\[Epsilon]", "2"], "+", 
      RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6120430478117714`*^9, 3.6120436420958157`*^9, 
  3.612044299974971*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "0"], "-", 
       SubscriptBox["c", "3"]}], ",", 
      RowBox[{
       SubscriptBox["c", "1"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["c", "0"]}], "+", 
         SubscriptBox["c", "3"]}], "3"]}], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["c", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["c", "1"]}], "-", 
         SubscriptBox["c", "3"]}], "3"]}]}], "}"}], "/.", "solution2"}], 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6120403075641584`*^9, 3.6120403141473703`*^9}, {
   3.6120404243667636`*^9, 3.6120404244603634`*^9}, {3.6120404853004704`*^9, 
   3.612040485409671*^9}, {3.612040639257141*^9, 3.6120406458871527`*^9}, {
   3.6120407532963414`*^9, 3.6120407534211416`*^9}, {3.612040864649337*^9, 
   3.6120408647585373`*^9}, {3.6120410529260674`*^9, 3.612041075343307*^9}, {
   3.612041267504444*^9, 3.61204129347849*^9}, {3.6120413927258644`*^9, 
   3.6120414674967957`*^9}, {3.6120416336682873`*^9, 
   3.6120416613115363`*^9}, {3.6120431558731613`*^9, 3.612043241688912*^9}, 
   3.612098462793746*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "a"}]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "a"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Epsilon]", "2"], "+", 
            RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "a"], " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "\[Lambda]"}], "+", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"6", " ", "a"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "a"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"3", " ", "a"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6120403145217705`*^9, 3.612040425162365*^9, 3.6120404858308716`*^9, 
   3.612040647821556*^9, 3.612040754481943*^9, 3.6120408654605384`*^9, 
   3.6120410760921087`*^9, 3.6120412697976484`*^9, {3.612041417529908*^9, 
   3.6120414680739965`*^9}, {3.6120416341362886`*^9, 3.612041661826337*^9}, {
   3.6120431564815626`*^9, 3.6120432420789127`*^9}}]
}, Closed]],

Cell["\<\

We now use the code developed in hep-th/0403060 to calculate the scalar \
potential from our Kahler and superpotential:
\
\>", "Text",
 CellChangeTimes->{{3.611871311263563*^9, 3.6118713156783705`*^9}, {
  3.6118716815088325`*^9, 3.611871711094525*^9}, {3.612098447742885*^9, 
  3.612098448477927*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  StyleBox["\n",
   FontSlant->"Italic"], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", " ", 
               StyleBox["SuperCosmology",
                FontSize->14]}]}]}]}]}]}]}]}]}]}]}], 
    StyleBox["-",
     FontSize->14], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["1",
          FontSize->14], " ", "--"}], "--"}], "--"}], "--"}], 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"-", 
             RowBox[{"--", 
              RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], " ", 
  StyleBox["\n",
   FontSlant->"Italic"], 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
     RowBox[{
     "This", " ", "Mathematica", " ", "program", " ", "calculates", " ", "a", 
      " ", "scalar", " ", "potential", " ", "and", " ", "kinetic", " ", 
      "term", " ", "matrix"}], "\n", "   ", 
     RowBox[{
      RowBox[{
      "of", " ", "a", " ", "supergravity", " ", "with", " ", "a", " ", 
       "given", " ", "superpotential"}], ",", " ", 
      RowBox[{"Kahler", " ", "potential"}], ",", " ", 
      RowBox[{
       RowBox[{"and", " ", "D"}], "-", "term"}], ",", "\n", "   ", 
      RowBox[{
      "with", " ", "an", " ", "arbitrary", " ", "number", " ", "of", " ", 
       "chiral", " ", 
       RowBox[{"superfields", ".", " ", "To"}], " ", "start", " ", "using", 
       " ", "the", " ", "program"}]}], "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
      "you", " ", "only", " ", "have", " ", "to", " ", "enter", " ", "your", 
       " ", "data", " ", "in", " ", "the", " ", "places", " ", "highlighted", 
       " ", "by", " ", "blue"}], ",", " ", 
      RowBox[{"and", " ", "run", " ", 
       RowBox[{"it", ".", "    ", "\n", "    ", "\n", "   ", "This"}], " ", 
       "program", " ", "is", " ", "a", " ", "part", " ", "of", " ", 
       "SuperCosmology", " ", "package"}]}], " ", "\n", "   ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"http", ":"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{"www", ".", "stanford", ".", "edu"}], "/", 
         RowBox[{"~", "prok"}]}], "/", "SuperCosmology"}]}], ")"}], "\n", 
     "   ", 
     RowBox[{
     "which", " ", "allows", " ", "to", " ", "perform", " ", "algebraic", " ",
       "and", " ", "numerical", " ", "computations", " ", "in", " ", "the"}], 
     " ", "\n", "   ", 
     RowBox[{
      RowBox[{
      "cosmological", " ", "models", " ", "based", " ", "on", " ", 
       "supersymmetric", " ", 
       RowBox[{"theories", ".", "\n", "   ", "\n", "   ", "\[Copyright]"}], 
       " ", "Renata", " ", "Kallosh", " ", "and", " ", "Sergey", " ", 
       "Prokushkin"}], ",", " ", "2002", ",", "  ", 
      RowBox[{"Department", " ", "of", " ", "Physics"}], ",", " ", "\n", 
      "   ", 
      RowBox[{"Stanford", " ", "University"}], ",", " ", 
      RowBox[{
       RowBox[{"Stanford", " ", "CA", " ", "94305"}], "-", 
       RowBox[{"4060", " ", "USA"}]}]}]}],
    FontSlant->"Italic"], 
   StyleBox[
    RowBox[{
     StyleBox["  ",
      FontSlant->"Italic"], "                        "}]], "*)"}], "\n", "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"Clear", "[", "W", "]"}], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[
    RowBox[{
     RowBox[{"flds", "=", 
      RowBox[{"{", 
       RowBox[{"S", ",", "T", ",", "U"}], "}"}]}], ";"}],
    FontColor->RGBColor[0, 0, 1]], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "-", 
         RowBox[{"3", 
          SubscriptBox["a", "1"], "U"}], " ", "+", 
         RowBox[{"3", 
          SubscriptBox["a", "2"], 
          SuperscriptBox["U", "2"]}], "-", 
         RowBox[{
          SubscriptBox["a", "3"], 
          SuperscriptBox["U", "3"]}], "-", 
         RowBox[{"S", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["b", "0"], "-", 
            RowBox[{"3", 
             SubscriptBox["b", "1"], "U"}], " ", "+", 
            RowBox[{"3", 
             SubscriptBox["b", "2"], 
             SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["c", "0"], "-", 
            RowBox[{"3", 
             SubscriptBox["c", "1"], "U"}], " ", "+", 
            RowBox[{"3", 
             SubscriptBox["c", "2"], 
             SuperscriptBox["U", "2"]}]}], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "a"}], " ", "T", " "}]]}]}], "/.", "solution2"}], 
       ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["b", "3"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SubscriptBox["c", "3"], "\[Rule]", "0"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"S", "+", 
         OverscriptBox["S", "_"]}], "]"}]}], " ", "-", 
      RowBox[{"3", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"T", "+", 
         OverscriptBox["T", "_"]}], "]"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"U", "+", 
         OverscriptBox["U", "_"]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["min",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["=",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      StyleBox["{",
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{
       RowBox[{
        OverscriptBox["S", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{
        StyleBox["S",
         FontColor->RGBColor[0, 0, 1]], 
        StyleBox["\[Rule]",
         FontColor->RGBColor[0, 0, 1]], "1"}], ",", 
       RowBox[{
        OverscriptBox["T", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{"T", "\[Rule]", "1"}], ",", 
       RowBox[{
        OverscriptBox["U", "_"], "\[Rule]", "1"}], ",", 
       RowBox[{"U", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{"dim", " ", "=", " ", 
     RowBox[{"Length", "[", "flds", "]"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"fldscon", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"OverBar", "[", 
        RowBox[{"flds", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Rep", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flds", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Phi]", "[", "n", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", "\n", 
       "                  ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fldscon", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
          RowBox[{"\[Psi]", "[", "n", "]"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Inrep", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]", "[", "n", "]"}], "->", 
          RowBox[{"flds", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], ",", "\n", 
       "                  ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", "n", "]"}], "->", 
          RowBox[{"fldscon", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}], " ", ",", " ", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", "\[Phi]_", "]"}], "=", 
     RowBox[{"W", "/.", " ", "Rep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], "=", 
     RowBox[{"K", "/.", " ", "Rep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"dd", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], "=", 
     RowBox[{"DD", "/.", " ", "Rep"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Dw", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"w", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"\[Phi]", "[", "n", "]"}]}], " ", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ",", " ", 
           RowBox[{"\[Phi]", "[", "n", "]"}]}], " ", "]"}], "*", " ", 
         RowBox[{"w", "[", "\[Phi]", "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "        ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Gab", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ",", 
           RowBox[{"\[Phi]", "[", "m", "]"}]}], " ", "]"}], ",", " ", 
         RowBox[{"\[Psi]", "[", "n", "]"}]}], " ", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"m", ",", " ", "1", ",", " ", "dim"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"n", ",", " ", "1", ",", " ", "dim"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Gab", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"VV", "[", 
      RowBox[{"\[Phi]_", ",", "\[Psi]_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"k", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Dw", "[", 
          RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ".", 
         RowBox[{"G", "[", 
          RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], ".", 
         RowBox[{"Dw", "[", 
          RowBox[{"\[Psi]", ",", "\[Phi]"}], "]"}]}], "-", " ", 
        RowBox[{"3", "*", " ", 
         RowBox[{"w", "[", "\[Phi]", "]"}], "*", " ", 
         RowBox[{"w", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GG", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Gab", "[", 
        RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "]"}], " ", "/.", " ", 
      "Inrep"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"V", " ", "=", " ", 
     RowBox[{
      RowBox[{"VV", "[", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], "/.", " ", "Inrep"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"DW", "=", 
     RowBox[{
      RowBox[{"Dw", "[", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], "]"}], " ", "/.", " ", "Inrep"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dV", "=", 
     RowBox[{"D", "[", 
      RowBox[{"V", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"flds", ",", "fldscon"}], "]"}], ",", "1"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ddV", "=", 
     RowBox[{"D", "[", 
      RowBox[{"dV", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"fldscon", ",", "flds"}], "]"}], ",", "1"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6079930389097605`*^9, 3.6079932003299932`*^9}, {
   3.6079932349009705`*^9, 3.6079932563731985`*^9}, {3.607993363186308*^9, 
   3.607993398623335*^9}, {3.6079934366085076`*^9, 3.607993439222657*^9}, 
   3.607993697293418*^9, 3.6079937599750032`*^9, 3.6083031292919235`*^9, 
   3.608303628446*^9, {3.6083228733940997`*^9, 3.608322874267701*^9}, 
   3.6083232287159243`*^9, {3.608672577774106*^9, 3.6086725887617345`*^9}, {
   3.6086744986899757`*^9, 3.6086745053603573`*^9}, 3.6086904906094093`*^9, {
   3.6118713055539527`*^9, 3.6118713895289*^9}, {3.6118715450603743`*^9, 
   3.6118715474159784`*^9}, {3.6118719983869567`*^9, 3.611872005838383*^9}, {
   3.6118756001506634`*^9, 3.611875601372733*^9}, {3.611877355948089*^9, 
   3.6118773596803026`*^9}, {3.612031617584875*^9, 3.612031623076084*^9}, {
   3.6120405144881215`*^9, 3.61204056462661*^9}}],

Cell["\<\

We check the value of the potential at the minimum and confirm that all the \
first derivatives vanish :
\
\>", "Text",
 CellChangeTimes->{{3.608303735711789*^9, 3.608303761982235*^9}, {
  3.6120990408738103`*^9, 3.612099041694857*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<V = \[CapitalLambda] = \>\"", ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"V", "/.", "min"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<{\!\(\*SubscriptBox[\(\[PartialD]\), \(S\)]\) V, \!\(\*SubscriptBox[\(\
\[PartialD]\), \(T\)]\) V, \!\(\*SubscriptBox[\(\[PartialD]\), \(U\)]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(S\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(T\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(U\), \(_\)]]\) V} = \
\>\"", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"dV", "/.", "min"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6079933490214977`*^9, 3.607993356025899*^9}, {
   3.607993498327038*^9, 3.6079935379563046`*^9}, {3.608674190102326*^9, 
   3.6086741906063547`*^9}, {3.6118720306108*^9, 3.611872032062883*^9}, {
   3.6118773860268097`*^9, 3.6118774685175276`*^9}, 3.6120990466351395`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V = \[CapitalLambda] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", "\[Lambda]"}], "48"]}],
  SequenceForm[
  "V = \[CapitalLambda] = ", 
   Rational[1, 48] $CellContext`\[Epsilon]^2 $CellContext`\[Lambda]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.611877403745823*^9, 3.611877471270685*^9, 3.611883719507064*^9, 
   3.6120093028639956`*^9, {3.6120405577937975`*^9, 3.6120405672006145`*^9}, 
   3.612059701735443*^9, 3.6120990491902857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(S\\)]\\) V, \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(T\\)]\\) V, \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(U\\)]\\) V,\\!\\(\\*SubscriptBox[\
\\(\[PartialD]\\), OverscriptBox[\\(S\\), \\(_\\)]]\\) \
V,\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), OverscriptBox[\\(T\\), \
\\(_\\)]]\\) V,\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \
OverscriptBox[\\(U\\), \\(_\\)]]\\) V} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(\[PartialD]\), \(S\)]\) V, \!\(\*SubscriptBox[\(\
\[PartialD]\), \(T\)]\) V, \!\(\*SubscriptBox[\(\[PartialD]\), \(U\)]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(S\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(T\), \(_\)]]\) \
V,\!\(\*SubscriptBox[\(\[PartialD]\), OverscriptBox[\(U\), \(_\)]]\) V} = ", {
   0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.611877403745823*^9, 3.611877471270685*^9, 3.611883719507064*^9, 
   3.6120093028639956`*^9, {3.6120405577937975`*^9, 3.6120405672006145`*^9}, 
   3.612059701735443*^9, 3.612099049639312*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "\nCalculating ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "a"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "b"], " ", "V"}]}], " ", "=", " ", 
   SubscriptBox["V", "ab"]}]]],
 "  (cf. equation (3.20)):\n"
}], "Text",
 CellChangeTimes->{{3.611879439915285*^9, 3.6118794554171715`*^9}, {
  3.6120599741899214`*^9, 3.6120599815219345`*^9}, {3.6120970876927557`*^9, 
  3.6120971014363794`*^9}, {3.612099114596027*^9, 3.6120991293648715`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(V\), \(ab\)]\) = \
\!\(\*SubscriptBox[\(\[PartialD]\), \(a\)]\) \!\(\*SubscriptBox[\(\[PartialD]\
\), \(b\)]\) V = \>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Take", "[", 
        RowBox[{"ddV", ",", "3", ",", 
         RowBox[{"-", "3"}]}], "]"}], "/.", "min"}], "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.611879393582635*^9, 3.6118794301327257`*^9}, {
   3.611879490315168*^9, 3.6118794910342093`*^9}, 3.6118837320817833`*^9, {
   3.6118838250841026`*^9, 3.6118838542227693`*^9}, {3.6120971083783917`*^9, 
   3.612097109064793*^9}, 3.61209723817062*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(V\\), \\(ab\\)]\\) = \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(a\\)]\\) \
\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(b\\)]\\) V = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "384"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], "0"},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "384"]}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"4", " ", "\[Lambda]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "96"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a"}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], "+", 
           RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "0"},
       {"0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(V\), \(ab\)]\) = \!\(\*SubscriptBox[\(\[PartialD]\), \
\(a\)]\) \!\(\*SubscriptBox[\(\[PartialD]\), \(b\)]\) V = ", 
   MatrixForm[{{
     0, Rational[-1, 384] $CellContext`\[Epsilon]^2 (
       1 + $CellContext`\[Epsilon]^2 + 4 $CellContext`\[Lambda]), 0}, {
     Rational[-1, 384] $CellContext`\[Epsilon]^2 (
       1 + $CellContext`\[Epsilon]^2 + 4 $CellContext`\[Lambda]), 
      Rational[-1, 96] (
       1 + $CellContext`a) $CellContext`\[Epsilon]^2 \
($CellContext`\[Epsilon]^2 + 3 $CellContext`\[Lambda]), 0}, {0, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.6120623231060185`*^9, 3.612097229668605*^9, 
  3.612097265330268*^9, 3.612099134181147*^9}]
}, Open  ]],

Cell["\<\

The gravitino mass is
\
\>", "Text",
 CellChangeTimes->{{3.612035056919175*^9, 3.612035059957349*^9}, {
  3.612097115757205*^9, 3.612097116927207*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(m\), \(3/2\)]\) = \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(K/2\)]\)W = \>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"K", "/", "2"}]], "W"}], "/.", "min"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6083225707691684`*^9, 3.6083226007368207`*^9}, {
   3.6083226625597296`*^9, 3.6083226652741346`*^9}, {3.6118774871685944`*^9, 
   3.6118775068567204`*^9}, {3.612061606001058*^9, 3.612061616219076*^9}, {
   3.6120971263496237`*^9, 3.6120971277068257`*^9}, 3.612097242928628*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(m\\), \\(3/2\\)]\\) = \
\\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(K/2\\)]\\)W = \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[Epsilon]", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]"}]}], 
    RowBox[{"24", " ", 
     SqrtBox["2"]}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(m\), \(3/2\)]\) = \!\(\*SuperscriptBox[\(\
\[ExponentialE]\), \(K/2\)]\)W = ", Rational[1, 24] 
   2^Rational[-1, 2] (1 + $CellContext`\[Epsilon]^2 - 
    2 $CellContext`\[Lambda])],
  Editable->False]], "Print",
 CellChangeTimes->{3.612062323277619*^9, 3.612097229887005*^9, 
  3.6120972653614674`*^9, 3.612099145874816*^9}]
}, Open  ]],

Cell[TextData[{
 "\nThe eigensystem of ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "a"], " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      OverscriptBox["b", "_"]], " ", "V"}]}], " ", "=", 
   SubscriptBox["V", 
    RowBox[{"a", 
     OverscriptBox["b", "_"]}]], " "}]],
  CellChangeTimes->{{3.6120349939165716`*^9, 3.612035044433461*^9}}],
 " to leading order in \[Epsilon] and to first order in \[Lambda] as given in \
(3.14):\n"
}], "Text",
 CellChangeTimes->{{3.612035063421547*^9, 3.6120350815045815`*^9}, {
   3.612060023595208*^9, 3.612060027526415*^9}, {3.612062331966834*^9, 
   3.6120623328872356`*^9}, {3.612097134196437*^9, 3.6120971496092644`*^9}, 
   3.6120973199771633`*^9, {3.612099161174691*^9, 3.612099161996738*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigensystem", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"ddV", "/.", "min"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
    "]"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.6120138086001153`*^9, {3.6120353717371817`*^9, 3.6120354046220627`*^9}, 
   3.612097276375087*^9, {3.6120991751024876`*^9, 3.6120991785496845`*^9}, {
   3.612101427299306*^9, 3.612101434437714*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Lambda]"}]}], "4608"], ",", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Lambda]"}]}], "4608"], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a"}], ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], 
      "1536"], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "a"}], ")"}]}]}], ")"}], " ", "\[Lambda]"}]}], 
      "1536"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.612015162938579*^9, {3.6120353767984715`*^9, 3.6120353979026785`*^9}, 
   3.6120623253212223`*^9, 3.6120972801658936`*^9, 3.612099180817815*^9, {
   3.6121014255632067`*^9, 3.612101435851795*^9}}]
}, Open  ]],

Cell[TextData[{
 "\nWe calculate the determinant of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["M", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "  to leading order in \[Epsilon] and to zeroth order in \[Lambda]. Dividing \
by the non-zero eigenvalues from above and taking the square root gives us \
the small eigenvalues to leading order in \[Epsilon] (cf. (3.22)) :\n"
}], "Text",
 CellChangeTimes->{{3.612059891821777*^9, 3.6120599274834394`*^9}, {
   3.6120600306308203`*^9, 3.6120600347180276`*^9}, {3.6120972797290926`*^9, 
   3.6120972806650944`*^9}, {3.612097348228813*^9, 3.612097361161236*^9}, 
   3.612103517836878*^9, {3.6121036083850565`*^9, 3.6121036581549034`*^9}, {
   3.6121037064936686`*^9, 3.612103748975098*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"Det", "[", 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"ddV", "/.", "min"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], 
            "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "4"}], "}"}]}], "]"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "4608"], ")"}], "2"]}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox["a", "2"]}], "1536"], ")"}], "2"]}], "]"}], ",", 
    RowBox[{"a", ">", "0"}]}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6120151668988056`*^9, 3.6120152216749387`*^9}, {
   3.6120174451126137`*^9, 3.6120174838162813`*^9}, 3.612017523705551*^9, {
   3.612017742267335*^9, 3.6120177561045594`*^9}, {3.6120178635731483`*^9, 
   3.612017873775566*^9}, {3.612059944206669*^9, 3.61205994464347*^9}, 
   3.6120600477128506`*^9, 3.6120974007853055`*^9, {3.612103470403165*^9, 
   3.6121036053508835`*^9}, {3.612103676343944*^9, 3.6121037028994627`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"96", "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["a", "2"]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {$CellContext`a^2/(96 + 96 $CellContext`a^2)}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.612015170785028*^9, 3.612015206720083*^9}, 
   3.6120152544938154`*^9, 3.6120174741598644`*^9, 3.612017512036731*^9, 
   3.612017735871324*^9, 3.6120177847150097`*^9, 3.612017901685015*^9, 
   3.612059947591875*^9, {3.6120623316860332`*^9, 3.612062338924446*^9}, 
   3.6120973693980503`*^9, {3.6121034790056567`*^9, 3.6121034971126924`*^9}, {
   3.612103554329965*^9, 3.612103585949774*^9}, 3.6121037045565577`*^9}]
}, Open  ]],

Cell["\<\

Generating Table 2 for given \[Epsilon] and \[CapitalLambda] values :
\
\>", "Text",
 CellChangeTimes->{{3.6120601165713716`*^9, 3.612060138926211*^9}, {
   3.6120973649364424`*^9, 3.6120973661064444`*^9}, 3.612099713006254*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"entries", " ", "in", " ", "values", " ", "are", " ", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "\[CapitalLambda]"}], "}"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"values", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "10"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "120"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]], ",", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "6"}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"entries", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eigsys", "=", 
        RowBox[{"Eigensystem", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"ddV", "/.", "min"}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "\[Rule]", "2"}], ",", 
              RowBox[{"\[Epsilon]", "\[Rule]", 
               RowBox[{"values", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
              RowBox[{"\[Lambda]", "\[Rule]", 
               RowBox[{"48", " ", 
                RowBox[{
                 RowBox[{"values", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}], "/", 
                 RowBox[{"\[Epsilon]", "^", "2"}]}]}]}]}], "}"}]}], "]"}], "//",
           "N"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"entries", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"entries", ",", "\[IndentingNewLine]", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"values", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
                    "}"}]}], "]"}], ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
                    "}"}]}], "]"}]}], " ", "&"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], 
                   ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], 
                    "]"}]}], " ", "&"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
                    "}"}]}], "]"}], ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], 
                    "}"}]}], "]"}]}], " ", "&"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], " ", 
                  "&"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
                    "}"}]}], "]"}], ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
                    "}"}]}], "]"}]}], " ", "&"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}], ",", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"eigsys", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], ">", 
                   RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"#2", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], " ", "&"}]}], 
                "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], 
             "\[IndentingNewLine]", "}"}]}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "values", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\[Epsilon]\>\"", ",", "\"\<\[CapitalLambda]\>\"", ",", 
          "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((S)\)\), \(2\)]\)\>\"", 
          ",", 
          "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Im \((S)\)\), \(2\)]\)\>\"", 
          ",", "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((T)\)\), \(2\)]\)\>\
\"", ",", "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Im \((T)\)\), \(2\)]\)\>\"", 
          ",", "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Re \((U)\)\), \(2\)]\)\>\
\"", ",", "\"\<\!\(\*SubsuperscriptBox[\(m\), \(Im \((U)\)\), \(2\)]\)\>\""}],
          "}"}], "}"}], ",", "entries"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", 
     RowBox[{"ItemStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"FontSize", "\[Rule]", "16"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.612060153403036*^9, 3.6120601547914386`*^9}, {
   3.612060191701103*^9, 3.6120602456771984`*^9}, {3.6120609989525013`*^9, 
   3.6120612031754603`*^9}, {3.6120614609520035`*^9, 
   3.6120615598561773`*^9}, {3.6120624583574567`*^9, 3.612062676149439*^9}, {
   3.612062723947923*^9, 3.6120628454409366`*^9}, {3.6120629103370504`*^9, 
   3.6120629498675203`*^9}, {3.612063156957884*^9, 3.612063159984289*^9}, {
   3.6120632009187613`*^9, 3.612063231635215*^9}, 3.612097369819251*^9, {
   3.612097453996999*^9, 3.6120974567426033`*^9}, {3.61209750014188*^9, 
   3.6120975061790905`*^9}, {3.612097595676448*^9, 3.6120976325549126`*^9}, 
   3.6120997199896536`*^9, {3.612099776770901*^9, 3.612099792265787*^9}, {
   3.6120998354522576`*^9, 3.612099851767191*^9}, 3.612101053153906*^9, 
   3.6121012051856017`*^9, {3.61210124868209*^9, 3.61210138541391*^9}, {
   3.612101855997826*^9, 3.6121019774057703`*^9}, {3.6121020340560102`*^9, 
   3.61210206447875*^9}, {3.6121021818954663`*^9, 3.612102193601136*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[Epsilon]\"\>", "\<\"\[CapitalLambda]\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Re \\((S)\\)\\), \
\\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Im \
\\((S)\\)\\), \\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \
\\(Re \\((T)\\)\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Im \\((T)\\)\\), \
\\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(Re \
\\((U)\\)\\), \\(2\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(m\\), \
\\(Im \\((U)\\)\\), \\(2\\)]\\)\"\>"},
    {"0.1`", "1.`*^-6", "0.000220472908535243`", "0.00022754396995993754`", 
     "0.00007232025347098523`", "0.00007967373475902156`", 
     "0.003209332903662926`", "0.003210158360950195`"},
    {"0.01`", "1.`*^-10", "0.00021702508211607767`", 
     "0.00021702553024146817`", "8.323029739964003`*^-7", 
     "8.333260097435189`*^-7", "0.0032546943883969685`", 
     "0.0032546944422358307`"},
    {"0.01`", "1.`*^-120", "0.0002170667245781113`", 
     "0.00021706717251157863`", "8.328669168161441`*^-7", 
     "8.329902860084178`*^-7", "0.0032563192453444814`", 
     "0.003256319299041822`"},
    {"0.001`", "0.`", "0.00021701441593580042`", "0.00021701441598044477`", 
     "8.333286749411041`*^-9", "8.333299247784993`*^-9", 
     "0.0032552194382861293`", "0.003255219438291487`"},
    {"0.01`", "2.`*^-6", "0.00018414952541954152`", "0.00018415131421043506`", 
     RowBox[{"-", "8.994316545322203`*^-6"}], "8.99683109273068`*^-6", 
     "0.018344091165378516`", "0.01834409885394957`"},
    {"0.001`", "1.`*^-6", "1.9585505560165557`", "1.958550556016556`", 
     RowBox[{"-", "4.989579346283351`*^-6"}], "4.010420711605696`*^-6", 
     "857404.4148528405`", "857404.4148528425`"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {{
        Directive[FontSize -> 16]}}, "Rows" -> {{
        Directive[FontSize -> 16]}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.6120615433825483`*^9, 3.612062418499387*^9, 3.61206248835631*^9, {
   3.612062535920793*^9, 3.612062565170844*^9}, 3.6120625954972973`*^9, 
   3.612062694744672*^9, 3.6120627452107606`*^9, 3.6120627967844515`*^9, 
   3.612062831993713*^9, 3.6120628634745684`*^9, 3.6120629358274956`*^9, 
   3.6120629669963503`*^9, 3.61206317750312*^9, 3.6120632193891935`*^9, 
   3.6120632498560467`*^9, 3.6120974122825255`*^9, 3.612097529126731*^9, {
   3.612097628124505*^9, 3.612097649933343*^9}, 3.61210198107198*^9, {
   3.612102046766738*^9, 3.6121020702130785`*^9}, 3.6121022027276583`*^9, 
   3.6121022382036867`*^9}]
}, {2}]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1242, 608},
WindowMargins->{{1, Automatic}, {Automatic, 4}},
Magnification:>1.25 Inherited,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 512, 9, 455, "Title"],
Cell[CellGroupData[{
Cell[1116, 35, 151, 2, 106, "Section"],
Cell[1270, 39, 1600, 35, 114, "Text"],
Cell[2873, 76, 6409, 176, 468, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9319, 257, 204, 3, 68, "Section"],
Cell[9526, 262, 785, 18, 88, "Text"],
Cell[10314, 282, 13683, 370, 543, "Input"],
Cell[24000, 654, 326, 8, 88, "Text"],
Cell[CellGroupData[{
Cell[24351, 666, 2903, 79, 133, "Input"],
Cell[27257, 747, 90650, 2359, 2388, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[117944, 3111, 561, 11, 83, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[118508, 3124, 94976, 2366, 3311, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[213521, 5495, 503, 11, 52, "Input"],
Cell[214027, 5508, 1047, 27, 67, "Output"]
}, Open  ]],
Cell[215089, 5538, 315, 8, 88, "Text"],
Cell[215407, 5548, 16852, 492, 1038, "Input"],
Cell[232262, 6042, 300, 8, 88, "Text"],
Cell[CellGroupData[{
Cell[232587, 6054, 1123, 21, 86, "Input"],
Cell[CellGroupData[{
Cell[233735, 6079, 437, 11, 48, "Print"],
Cell[234175, 6092, 1124, 20, 31, "Print"]
}, Open  ]]
}, Open  ]],
Cell[235326, 6116, 423, 13, 89, "Text"],
Cell[CellGroupData[{
Cell[235774, 6133, 753, 17, 60, "Input"],
Cell[236530, 6152, 1201, 30, 60, "Print"]
}, Open  ]],
Cell[237746, 6185, 162, 6, 88, "Text"],
Cell[CellGroupData[{
Cell[237933, 6195, 689, 15, 65, "Input"],
Cell[238625, 6212, 712, 18, 54, "Print"]
}, Open  ]],
Cell[239352, 6233, 727, 19, 92, "Text"],
Cell[CellGroupData[{
Cell[240104, 6256, 637, 17, 60, "Input"],
Cell[240744, 6275, 1339, 42, 63, "Output"]
}, Open  ]],
Cell[242098, 6320, 697, 18, 92, "Text"],
Cell[CellGroupData[{
Cell[242820, 6342, 1142, 27, 83, "Input"],
Cell[243965, 6371, 2588, 65, 61, "Output"]
}, Open  ]],
Cell[246568, 6439, 216, 6, 88, "Text"],
Cell[CellGroupData[{
Cell[246809, 6449, 8155, 216, 551, "Input"],
Cell[254967, 6667, 1622, 31, 222, "Output"]
}, {2}]]
}, Closed]],
Cell[CellGroupData[{
Cell[256635, 6704, 230, 3, 68, "Section"],
Cell[256868, 6709, 545, 11, 88, "Text"],
Cell[257416, 6722, 3405, 89, 169, "Input"],
Cell[260824, 6813, 322, 7, 88, "Text"],
Cell[CellGroupData[{
Cell[261171, 6824, 2219, 64, 115, "Input"],
Cell[263393, 6890, 2834, 85, 96, "Output"]
}, Open  ]],
Cell[266242, 6978, 404, 9, 88, "Text"],
Cell[266649, 6989, 5795, 160, 263, "Input"],
Cell[272447, 7151, 324, 8, 88, "Text"],
Cell[CellGroupData[{
Cell[272796, 7163, 2531, 71, 157, "Input"],
Cell[275330, 7236, 21491, 571, 796, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[296858, 7812, 484, 10, 83, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[297345, 7824, 22063, 569, 1082, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[319423, 8396, 178, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[319626, 8404, 881, 28, 80, "Input"],
Cell[320510, 8434, 4636, 140, 245, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[325183, 8579, 788, 23, 72, "Input"],
Cell[325974, 8604, 1448, 44, 67, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[327459, 8653, 1319, 33, 72, "Input"],
Cell[328781, 8688, 2406, 66, 132, "Output"]
}, Closed]],
Cell[331202, 8757, 313, 8, 83, "Text"],
Cell[331518, 8767, 16923, 494, 1038, "Input"],
Cell[348444, 9263, 247, 7, 88, "Text"],
Cell[CellGroupData[{
Cell[348716, 9274, 1022, 19, 86, "Input"],
Cell[CellGroupData[{
Cell[349763, 9297, 561, 13, 48, "Print"],
Cell[350327, 9312, 1246, 22, 31, "Print"]
}, Open  ]]
}, Open  ]],
Cell[351600, 9338, 494, 13, 89, "Text"],
Cell[CellGroupData[{
Cell[352119, 9355, 753, 17, 60, "Input"],
Cell[352875, 9374, 2511, 63, 82, "Print"]
}, Open  ]],
Cell[355401, 9440, 162, 6, 88, "Text"],
Cell[CellGroupData[{
Cell[355588, 9450, 689, 15, 65, "Input"],
Cell[356280, 9467, 734, 18, 54, "Print"]
}, Open  ]],
Cell[357029, 9488, 773, 19, 92, "Text"],
Cell[CellGroupData[{
Cell[357827, 9511, 660, 16, 60, "Input"],
Cell[358490, 9529, 1869, 54, 94, "Output"]
}, Open  ]],
Cell[360374, 9586, 752, 14, 113, "Text"],
Cell[CellGroupData[{
Cell[361151, 9604, 1508, 36, 155, "Input"],
Cell[362662, 9642, 989, 23, 61, "Output"]
}, Open  ]],
Cell[363666, 9668, 239, 6, 88, "Text"],
Cell[CellGroupData[{
Cell[363930, 9678, 15056, 362, 665, "Input"],
Cell[378989, 10042, 2716, 48, 222, "Output"]
}, {2}]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

